On the Edge Crossings of the Greedy Spanner

$t$-spanners are used to approximate the pairwise distances between a set of points in a metric space. They have only a few edges compared to the total number of pairs and they provide a $t$-approximation on the distance of any two arbitrary points. There are many ways to construct such graphs and one of the most efficient ones, in terms of weight and the number of edges of the resulting graph, is the greedy spanner. In this paper, we study the edge crossings of the greedy spanner for points in the Euclidean plane. We prove a constant upper bound for the number of intersections with larger edges that only depends on the stretch factor of the spanner, $t$, and we show there can be more than a bounded number of intersections with smaller edges. Our results imply that greedy spanners for points in the plane have separators of size $\mathcal{O}(\sqrt n)$, that their planarizations have linear size, and that a separator hierarchy for these graphs can be constructed from their planarizations in linear time.

==> figs/cross.py <==
from math import *
from PADS.SVG import *
import sys
import heapq

# ============== INITIALIZATION ==============

ratio = 11.3        # chosen as large as possible but still nonplanar
 
armlength = 8
radius = 3
exclusion = 18     # prevent points from being too close
scale = 600

def dist2(p,q):
    return (p[0]-q[0])**2 + (p[1]-q[1])**2

def dist(i,j):
    return dist2(points[i],points[j])**0.5

def expand(i,j):
    spacing = scale / (2. * armlength + 0.5)
    mid = scale / 2.
    return i*spacing + mid, j*spacing + mid

points = [expand(i,j)
          for i in range(-armlength,armlength+1)
          for j in range(-armlength,armlength+1)
          if min(abs(i),abs(j)) == 1 or
          (min(abs(i),abs(j)) == 0 and max(abs(i),abs(j)) == armlength)]

npoints = len(points)

# ============== PATH-FINDING ==============

graph = {i:[] for i in range(npoints)}

def graphdistance(i,j):
    """ A* """
    H = []
    D = {}
    heapq.heappush(H,(0,0,i))
    while H:
        prio,pathlength,point = heapq.heappop(H)
        if point not in D:
            if point == j:
                return pathlength
            D[point] = pathlength
            for neighbor in graph[point]:
                itslength = pathlength + dist(point,neighbor)
                itsprio = itslength + dist(neighbor,j)
                heapq.heappush(H,(itsprio,itslength,neighbor))
    return 2*ratio*scale

# ============== CONSTRUCTION ==============

distances = [(dist(i,j),i,j)
             for i in range(1,npoints) for j in range(i)]
distances.sort()

for d,p,q in distances:
    if d*ratio < graphdistance(p,q):
        graph[p].append(q)
        graph[q].append(p)

# ============== OUTPUT ==============

def complexify(i):
    x,y = points[i]
    return x + y*1j

svg = SVG(scale*(1+1j),sys.stdout)

svg.group(stroke=colors.black)
for i in range(npoints):
    for j in graph[i]:
        if i < j:
            svg.segment(complexify(i),complexify(j))
svg.ungroup()

svg.group(fill=colors.red,stroke=colors.black)
for i in range(npoints):
    svg.circle(complexify(i),radius)
svg.ungroup()

svg.close()
